FOMTools: Development and AI-Assisted Code Generation for First-Order Methods

We present FOMTools, an open-source Python package for developing, analyzing, and deploying first-order algorithms for parametric linear and convex quadratic optimization. The user specifies an iteration in Python, with syntax close to its mathematical description. The package represents the iteration as a computation graph of affine and piecewise affine operations. To analyze worst-case performance, FOMTools formulates a mixed-integer verification problem that maximizes a convergence residual over a specified set of problem instances and initial iterates. For probabilistic performance analysis, a batched GPU simulator collects algorithm trajectories and computes statistical bounds on the probability of exceeding a specified convergence tolerance. From the same algorithm description, FOMTools generates specialized solver code for embedded hardware, multicore CPUs, and GPUs. The package first generates the numerical data, factorizations, and matrix-vector routines without any agent. A coding agent then translates the iteration into C or CUDA code and iteratively optimizes the implementation. After each phase, the package runs the generated code on sampled inputs and compares it with a reference execution. FOMTools also serves as a CVXPYgen backend, generating and optimizing solvers for parametric CVXPY problems. We demonstrate FOMTools on sparse coding, network optimization, optimal control, and portfolio rebalancing. The verification bounds reveal worst-case behavior that sampling misses. The generated solvers run up to two orders of magnitude faster than NumPy implementations, and they outperform hand-written GPU code and the OSQP solvers generated by CVXPYgen.

==> code/codegen.py <==
# generate a solver from the recorded FISTA loop, unchanged
result = VP.codegen('out/fista', iterates=s,
                    code_optimization=True, profile=True)


==> code/codegen_rolled.py <==
# ONE iteration of ISTA, over a single iterate
VP = ft.Verifier()
x = VP.parameter(m, lb=0, ub=1)
s = VP.iterate(n, lb=0, ub=0)
s_next = VP.soft_threshold(
    s - eta * D.T @ (D @ s - x), lambd=lambd * eta)

# the generated loop repeats this iteration
result = VP.codegen_rolled('out/ista', next_state=s_next)


==> code/codegen_schedule.py <==
from fomtools.codegen import (CodegenConfig, Recording,
                              TerminationSpec, generate_code)

# the momentum coefficient gamma_k as a function of the loop counter
def momentum(k):
    beta, gamma = 1.0, 0.0
    for _ in range(k):
        beta_next = .5 * (1 + np.sqrt(1 + 4 * beta ** 2))
        gamma, beta = (beta - 1) / beta_next, beta_next
    return gamma

# ONE iteration of FISTA as a function of the momentum
# coefficient, over a state carrying the two latest iterates
def build(gamma):
    VP = ft.Verifier()
    x = VP.parameter(m, lb=0, ub=1)
    # cold start s^0 = 0: equal bounds fix the initial iterate
    s_prev = VP.iterate(n, lb=0, ub=0)
    s_curr = VP.iterate(n, lb=0, ub=0)
    w = s_curr + gamma * (s_curr - s_prev)
    s_next = VP.soft_threshold(
        w - eta * D.T @ (D @ w - x), lambd=lambd * eta)
    return Recording(VP, next_state=[s_curr, s_next],
                     state=[s_prev, s_curr])

config = CodegenConfig(
    termination=TerminationSpec(max_iters=200))
result = generate_code(build, out_dir='out/fista_sched',
                       schedules={'gamma': momentum},
                       config=config)


==> code/cvxpygen.py <==
import cvxpy as cp
import fomtools.cvxpygen as fcpg

# a parametric problem modeled in CVXPY
q = cp.Parameter(n, name='q')
z = cp.Variable(n)
problem = cp.Problem(
    cp.Minimize(0.5 * cp.quad_form(z, P) + q @ z),
    [A @ z == b, z >= 0])

# generate the canonicalization code and the solver
fcpg.generate_solver(problem, 'out/qp', fom='admm',
                     param_bounds={q: (q_lb, q_ub)})


==> code/fista.py <==
import fomtools as ft
import numpy as np

# Problem data.
lambd, K = 0.1, 10
m, n = 10, 15
D = np.random.normal(size=(m, n))
eta = 1 / np.linalg.norm(D, 2)**2
VP = ft.Verifier(method='mip', solver='gurobi')
soft_threshold = VP.soft_threshold

# Parameters and initial state.
x = VP.parameter(m, lb=0, ub=1)
s = [None] * (K+1)
s[0] = VP.iterate(n, lb=0, ub=0)
w = s[0]
beta = 1
results = []

for k in range(K):
    grad = D.T @ (D @ w - x)
    s[k+1] = soft_threshold(w - eta * grad, lambd=lambd * eta)
    beta_old, beta = beta, .5 * (1 + np.sqrt(1 + 4 * beta**2))
    w = s[k+1] + (beta_old - 1) / beta * (s[k+1] - s[k])

    # Bound the residual after k+1 iterations.
    VP.maximize(ft.norm(s[k+1] - s[k], np.inf))
    results += [VP.solve()]


==> code/fom_abi.c <==
void    fom_set_default_settings(FomSettings *settings);
void    fom_setup(FomWorkspace *work,
                  const FomSettings *settings);
void    fom_update_params(FomWorkspace *work,
                          const FomParams *params);
fom_int fom_solve(FomWorkspace *work);
void    fom_cleanup(FomWorkspace *work);


==> code/intro_plot/lasso_ista_fista.py <==
"""Sample-max objective suboptimality of ISTA and FISTA on a parametric Lasso family.

Problem family:  minimize F(z) = (1/2)||D z - x||_2^2 + lambda ||z||_1,  with D fixed and x in a box.
Metric: F(z^K) - F^*, with z^0 = 0 and step size 1/L, L = lambda_max(D^T D).

Worst-case lines come from PEPit on the class of L-smooth convex f plus convex h, with
||z^0 - z^*|| <= R, where R is the largest ||z^*(x)|| over the box (O(1/K) for ISTA and
O(1/K^2) for FISTA).  Here lambda_min(D^T D) = 0, so the family is not strongly convex.

Writes data/intro_lasso_objgap.csv (for pgfplots) and figures/intro_lasso_objgap.pdf (preview).
"""
import itertools
import os

import jax
import jax.numpy as jnp
import numpy as np
import matplotlib.pyplot as plt
from PEPit import PEP
from PEPit.functions import SmoothStronglyConvexFunction, ConvexFunction
from PEPit.primitive_steps import proximal_step

jax.config.update("jax_enable_x64", True)

# ---------------------------------------------------------------- instance
D = np.diag([1.0, 0.7, 0.0])   # fixed dictionary; Hessian D^T D = diag(1, 0.49, 0) is singular
lambd = 0.1                    # l1 weight
x_lo, x_hi = -1.0, 1.0         # parameter box: x in [x_lo, x_hi]^m
K = 24                         # iterations
N = 1_000_000                  # number of sampled parameters
SEED = 0

ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))


def soft_threshold(v, t):
    return jnp.sign(v) * jnp.maximum(jnp.abs(v) - t, 0.0)


def momentum_coefficients(K):
    """gamma_k = (beta_{k-1} - 1) / beta_k for k = 1..K, with beta_0 = 1."""
    betas = [1.0]
    for _ in range(K):
        betas.append((1.0 + np.sqrt(1.0 + 4.0 * betas[-1] ** 2)) / 2.0)
    return np.asarray([(betas[k] - 1.0) / betas[k + 1] for k in range(K)])


def sample_max_gaps(D, lambd, x_lo, x_hi, K, N, seed):
    """Return (ista, fista, R): arrays of length K with the sample max of F(z^k) - F^* at iterations
    1..K, and R = max ||z^*(x)|| over the samples (z^0 = 0).  The box vertices are added to the samples."""
    m, n = D.shape
    Q = D.T @ D
    L = np.linalg.eigvalsh(Q).max()
    eta = 1.0 / L
    Dj = jnp.asarray(D)
    A = jnp.asarray(np.eye(n) - eta * Q)       # affine map of the gradient step
    t = lambd * eta

    X = jax.random.uniform(jax.random.PRNGKey(seed), (N, m), minval=x_lo, maxval=x_hi)
    V = jnp.asarray(list(itertools.product([x_lo, x_hi], repeat=m)))
    X = jnp.concatenate([V, X])                # rows are parameters
    B = eta * X @ Dj                           # rows are eta D^T x
    u0 = jnp.zeros((X.shape[0], n))

    def F(U):
        return 0.5 * jnp.sum((U @ Dj.T - X) ** 2, axis=1) + lambd * jnp.sum(jnp.abs(U), axis=1)

    def ista_step(u, _):
        u_next = soft_threshold(u @ A.T + B, t)
        return u_next, F(u_next)

    def fista_step(carry, gamma):
        u, w = carry
        u_next = soft_threshold(w @ A.T + B, t)
        w_next = u_next + gamma * (u_next - u)
        return (u_next, w_next), F(u_next)

    z_star, _ = jax.lax.scan(ista_step, u0, None, length=3000)     # converged solutions
    F_star = F(z_star)
    R = float(jnp.linalg.norm(z_star, axis=1).max())
    _, F_ista = jax.lax.scan(ista_step, u0, None, length=K)
    _, F_fista = jax.lax.scan(fista_step, (u0, u0), jnp.asarray(momentum_coefficients(K)))
    gap_ista = (F_ista - F_star).max(axis=1)
    gap_fista = (F_fista - F_star).max(axis=1)
    return np.asarray(gap_ista), np.asarray(gap_fista), R


def pep_worst_case(method, L, mu, R, K):
    """Worst-case F(u^K) - F^* after K iterations of ISTA or FISTA (step 1/L, Nesterov momentum) on
    F = f + h with f L-smooth and mu-strongly convex, h convex, and ||u^0 - u^*|| <= R.
    Returns an array of length K (one PEP per horizon)."""
    eta = 1.0 / L
    gammas = momentum_coefficients(K)
    out = []
    for k in range(1, K + 1):
        pep = PEP()
        f = pep.declare_function(SmoothStronglyConvexFunction, mu=mu, L=L)
        h = pep.declare_function(ConvexFunction)
        F = f + h
        u_star = F.stationary_point()
        u = w = pep.set_initial_point()
        pep.set_initial_condition((u - u_star) ** 2 <= R ** 2)
        for i in range(k):
            u_next, _, _ = proximal_step(w - eta * f.gradient(w), h, eta)
            w = u_next + gammas[i] * (u_next - u) if method == "fista" else u_next
            u = u_next
        pep.set_performance_metric(F(u) - F(u_star))
        out.append(max(pep.solve(verbose=0, solver="MOSEK"), 0.0))
    return np.asarray(out)


if __name__ == "__main__":
    g_ista, g_fista, R = sample_max_gaps(D, lambd, x_lo, x_hi, K, N, SEED)
    eigs = np.linalg.eigvalsh(D.T @ D)
    L, mu = eigs.max(), eigs.min()
    print(f"L = {L:.4f}, mu = {mu:.4f}, R = {R:.4f}")
    w_ista = pep_worst_case("ista", L, 0.0, R, K)          # smooth convex class
    w_fista = pep_worst_case("fista", L, 0.0, R, K)
    ks = np.arange(1, K + 1)

    csv_path = os.path.join(ROOT, "data", "intro_lasso_objgap.csv")
    np.savetxt(csv_path, np.column_stack([ks, g_ista, g_fista, w_ista, w_fista]),
               delimiter=",", header="K,ista,fista,ista_pep,fista_pep",
               comments="", fmt=["%d"] + ["%.6e"] * 4)

    fig, ax = plt.subplots(figsize=(5, 3.2))
    ax.semilogy(ks, w_ista, "--", color="C0", label="ISTA worst case (PEP)")
    ax.semilogy(ks, w_fista, "--", color="C1", label="FISTA worst case (PEP)")
    ax.semilogy(ks, g_ista, "o-", color="C0", ms=3, label="ISTA sample max")
    ax.semilogy(ks, g_fista, "s-", color="C1", ms=3, label="FISTA sample max")
    ax.set_xlabel("$K$")
    ax.set_ylabel("suboptimality")
    ax.legend()
    ax.grid(alpha=0.3)
    fig.tight_layout()
    fig.savefig(os.path.join(ROOT, "figures", "intro_lasso_objgap.pdf"))

    print("K    ISTA        FISTA       ISTA-PEP    FISTA-PEP")
    for row in zip(ks, g_ista, g_fista, w_ista, w_fista):
        print(f"{row[0]:<4d} " + "   ".join(f"{v:.3e}" for v in row[1:])
              + ("   <- FISTA worse" if row[2] > row[1] else ""))


==> code/prox.py <==
from fomtools.proxable_functions import IndBox, NormL1
from fomtools.sets import Box

v = z[k] - eta * grad

# a proximal gradient step, two equivalent representations
z_prox = VP.prox(NormL1(lambd), v, eta)
z_step = VP.soft_threshold(v, lambd=lambd * eta)

# a projected gradient step, three equivalent representations
z_prox = VP.prox(IndBox(l, u), v, eta)
z_proj = VP.project(Box(l, u), v)
z_step = VP.satlin(v, l=l, u=u)


==> code/snippets.py <==
# Given A of shape (n, n) and B of shape (n, m).
x = VP.parameter(m, lb=0, ub=1)
z0 = VP.iterate(n, lb=0, ub=0)
y = A @ (z0 - 2 * B @ x)
VP.add_constraint(np.ones((1, m)) @ x == 1)

# Primal and dual residuals.
r_prim = VP.relu(A @ zk - b - E @ x)
r_dual = P @ zk + q + C @ x + A.T @ yk
VP.maximize(ft.norm([r_prim, r_dual], np.inf))

# Fixed point for ISTA.
z_star = VP.fixed_point(
    ndim=n,
    operator=lambda z: VP.soft_threshold(
        z - eta * D.T @ (D @ z - x), lambd=lambd * eta),
    lb=-100, ub=100,
)
VP.maximize(ft.sum_squares(zk - z_star))

